A Randomized Algorithm for Approximating the Log Determinant of a Symmetric Positive Definite Matrix

We introduce a novel algorithm for approximating the logarithm of the determinant of a symmetric positive definite (SPD) matrix. The algorithm is randomized and approximates the traces of a small number of matrix powers of a specially constructed matrix, using the method of Avron and Toledo~\cite{AT11}. From a theoretical perspective, we present additive and relative error bounds for our algorithm. Our additive error bound works for any SPD matrix, whereas our relative error bound works for SPD matrices whose eigenvalues lie in the interval $(\theta_1,1)$, with $0<\theta_1<1$; the latter setting was proposed in~\cite{icml2015_hana15}. From an empirical perspective, we demonstrate that a C++ implementation of our algorithm can approximate the logarithm of the determinant of large matrices very accurately in a matter of seconds.

==> results/accuracy.m <==
function accuracy(X, Y, labels)
% X here is "m" values (1,2,3,4,5,6,7,8,9,10), typically
% Columns are: baseline mean var mean var ... mean var
% So, number of time series == number of rows == size(Y,1)
% make baseline part of legend

% Create plot
numSeries = size(Y,1);
numPoints = size(Y,2);
for i=1:numSeries
    base  = Y(i,1);
    means = Y(i,2:2:numPoints);
    varia = Y(i,3:2:numPoints);
    varia = (varia ./ means) .* 100;
    means = (((base  - means) ./ base ) .* 100);
    errorbar(means, varia, 'Marker','*','LineStyle','--');
    %plot(means, 'Marker','*','LineStyle','--');
    hold on
end

% Set the font size
set(gca,'FontSize',13)

% Create legend
legend(cellstr(num2str(labels, 'N=%-d')), ...
       'Location', 'SouthEast', ...
       'FontSize', 15);
   
% Create label
ylabel('RELATIVE ERROR', 'FontSize', 15);
xlabel('NUMBER OF TAYLOR TERMS (m)', 'FontSize', 15);


==> results/gen_plots.py <==
#!/usr/bin/env python

import os
import sys
import re
import math
from optparse import OptionParser

def parseArguments():
  parser = OptionParser('Process arguments')
  parser.add_option('-i', '--in-file', 
                    dest='in_file', 
                    default='.', 
                    action='store',
                    type='string',
                    help='input file')
  parser.add_option('-c', '--chunk-size', 
                    dest='chunk_size', 
                    default=50, 
                    action='store',
                    type=int,
                    help='chunk size')
  parser.add_option('-P', '--max-np', 
                    dest='max_np', 
                    default=7, 
                    action='store',
                    type=int,
                    help='number of groups of MPI processes')
  parser.add_option('-t', '--max-iter',
                    dest='max_iter', 
                    default=5, 
                    action='store',
                    type=int,
                    help='number of iterations (for mean and variance)')
  parser.add_option('-M', '--max-m', 
                    dest='max_m',
                    default=10, 
                    action='store',
                    type=int,
                    help='number for m (Taylor terms)')
  parser.add_option('-m', '--m', 
                    dest='m',
                    default=4, 
                    action='store',
                    type=int,
                    help='selected m for speedup plots')
  parser.add_option('-p', '--np', 
                    dest='np',
                    default=0, 
                    action='store',
                    type=int,
                    help='selected np for speedup plots')
  parser.add_option('', '--plot-option', 
                    dest='plotOption',
                    default=1, 
                    action='store',
                    type=int,
                    help='1:accuracy-m, 2-speedup-m, 3:speedup-np')
  (options, args) = parser.parse_args()

  return options

def dateConverter(timeString):
    (hours,minutes,seconds) = timeString.split(":")
    return float(hours)*3600 + 60*float(minutes) + float(seconds)

def printAccuMeanAndStd(accurateDict, meanDict, stdDict):
    print 'matrices = ', sorted(meanDict.keys())
    for matrix in sorted(meanDict.keys()):
        means = meanDict[matrix]
        stds  = stdDict[matrix]
        print '%f ' % (accurateDict[matrix]),
        for m in sorted(meanDict[matrix].keys()):
            print '%f %f ' % (means[m], stds[m]),
        print ''

def genEffectOfMPlot(options, 
                     SELECT,
                     KEYCOL, 
                     APPROXCOL, 
                     ACCURATECOL,
                     KEYCONVERTER,
                     VALUECONVERTER):
    fin     = open(options.in_file)
    accurateDict, approxDict, np, lineCount = ({},{}, 0, 0)
    for line in fin.readlines():
        if (SELECT==np): 
            tokens = line.split()
            matrix = KEYCONVERTER(tokens[KEYCOL])
            approx = VALUECONVERTER(tokens[APPROXCOL])
            accura = VALUECONVERTER(tokens[ACCURATECOL])
            if matrix in approxDict:
                approxDict[matrix] = approxDict[matrix] + [approx]
            else:
                accurateDict[matrix] = accura
                approxDict[matrix] = [approx]
        lineCount = lineCount+1
        if lineCount==options.chunk_size:
            lineCount=0
            np=np+1
            if np==options.max_np: np=0
    fin.close()
    meanDict = {}
    for k in approxDict: 
        matrix = int(k)
        values = approxDict[k]
        meanDict[matrix] = {}
        for m in range(0, options.max_m):
            meanDict[matrix][m] = 0
            for i in range(m,len(values),options.max_m):
                meanDict[matrix][m] += values[i]
            meanDict[matrix][m] /= options.max_iter

    stdDict = {}
    for k in approxDict: 
        matrix = int(k)
        values = approxDict[k]
        stdDict[matrix] = {}
        for m in range(0, options.max_m):
            stdDict[matrix][m] = 0
            for i in range(m,len(values),options.max_m):
                stdDict[matrix][m] += (meanDict[matrix][m]-values[i])**2
            stdDict[matrix][m] /= (options.max_iter-1)
            stdDict[matrix][m] = math.sqrt(stdDict[matrix][m])

    return accurateDict, meanDict, stdDict

def genEffectOfNPPlot(options, 
                      SELECT,
                      KEYCOL, 
                      APPROXCOL, 
                      ACCURATECOL,
                      KEYCONVERTER,
                      VALUECONVERTER):
    accuMeanStd = {}
    matrixList = []
    for np in range(0,options.max_np):
        accuMeanStd[np] = genEffectOfMPlot(options,np,0,6,7,int,dateConverter)
        if not matrixList: matrixList = accuMeanStd[np][0].keys()

    print '\nSpeedups at m=%d ' % (SELECT), sorted(matrixList)
    for np in range(0,options.max_np):
        for matrix in sorted(matrixList):
            a, m, s = accuMeanStd[np]
            print '%f %f %f ' % (a[matrix], m[matrix][SELECT], s[matrix][SELECT]),
        print ''

def main():
  options = parseArguments()

  if not os.path.isfile(options.in_file): 
    raise InputError('Input file invalid')

  # Generate plot for accuracy
  if (1==options.plotOption):
      a, m, s = genEffectOfMPlot(options, options.np, 0, 4, 5, int, float)
      print '\nEffect of M on Accuracy at NP = %d' % (options.np)
      printAccuMeanAndStd(a, m, s)

  #Generate plot for timing
  if (2==options.plotOption):
      a, m, s = genEffectOfMPlot(options, options.np, 0, 6, 7, int, dateConverter)
      print '\nEffect of M on Speed at NP = %d' % (options.np)
      printAccuMeanAndStd(a, m, s)

  #Generate plot of everything
  if (3==options.plotOption):
      genEffectOfNPPlot(options, options.m, 0, 6, 7, int, dateConverter)

# Main starts here
if __name__ == '__main__': main()


==> results/sparseAccuracy.m <==
function sparseAccuracy(X, Y, labels)
% X here is "m" values (1,2,3,4,5,6,7,8,9,10), typically
% Columns are: baseline mean var mean var ... mean var
% So, number of time series == number of rows == size(Y,1)
% make baseline part of legend

% Create plot
numPoints = size(Y,1);
numSeries = size(Y,2);
for i=1:numSeries
    vals  = Y(:,i);
    fina  = ones(numPoints, 1) * vals(numPoints);
    vals  = ((fina - vals) ./ fina) .* 100;
    plot(X, vals, 'Marker','*','LineStyle',':');
    hold on
end

% Set the font size
set(gca,'FontSize',13)

% Create legend
legend(cellstr(num2str(labels, '%%nnz=%-.2f')), ...
       'Location', 'SouthEast', ...
       'FontSize', 15);
   
% Create label
ylabel('CONVERGENCE TO FINAL VALUE', 'FontSize', 15);
xlabel('NUMBER OF TAYLOR TERMS (m)', 'FontSize', 15);


==> results/sparseSpeed.m <==
function sparseSpeed(X, Y, labels)
% X here is "m" values (1,2,3,4,5,6,7,8,9,10), typically
% Columns are: baseline mean var mean var ... mean var
% So, number of time series == number of rows == size(Y,1)
% make baseline part of legend

% Create plot
numPoints = size(Y,1);
numSeries = size(Y,2);
for i=1:3:numSeries
    vals  = 3600*Y(:,i) + 60*Y(:,i+1) + Y(:,i+2)
    base  = ones(numPoints, 1) * vals(1);
    vals  = abs((vals - base) ./ base);
    plot(X, vals, 'Marker','*','LineStyle',':');
    hold on
end

% Set the font size
set(gca,'FontSize',13)

% Create legend
legend(cellstr(num2str(labels, '%%nnz=%-.2f')), ...
       'Location', 'SouthEast', ...
       'FontSize', 15);
   
% Create label
ylabel('RELATIVE COST OF ITERATIONS', 'FontSize', 15);
xlabel('NUMBER OF TAYLOR TERMS (m)', 'FontSize', 15);


==> results/speedup.m <==
function speedup(X, Y, labels)
% X here is "m" values (1,2,3,4,5,6,7,8,9,10), typically
% Columns are: baseline mean var mean var ... mean var
% So, number of time series == number of rows == size(Y,1)
% make baseline part of legend

% Create plot
numSeries = size(Y,1);
numPoints = size(Y,2);
for i=1:numSeries
    base  = Y(i,1);
    means = Y(i,2:2:numPoints)';
    varia = Y(i,3:2:numPoints)';
    %errorbar(base./means, base./varia, 'Marker','*','LineStyle','--');
    plot(base./means, 'Marker','*','LineStyle','--');
    hold on
end

% Set the font size
set(gca,'FontSize',13)

% Create legend
legend(cellstr(num2str(labels, 'N=%-d')), ...
       'Location', 'NorthEast', ...
       'FontSize', 15);
   
% Create label
ylabel('SPEEDUP', 'FontSize', 15);
xlabel('NUMBER OF TAYLOR TERMS (m)', 'FontSize', 15);


==> results/speedupNotLost.m <==
function speedupNotLost(X, Y, labels)

% Create plot
numMatrices = size(Y,2);
for i=1:3:numMatrices
    plot(X, Y(:,i)./Y(:,i+1),'Marker','*','LineStyle','--');
    hold on
end

% Set the font size
set(gca,'FontSize',13)

% Create legend
legend(cellstr(num2str(labels, 'N=%-d')), ...
       'Location', 'NorthEast', ...
       'FontSize', 15);
   
% Create label
ylabel('PARALLEL SPEEDUP', 'FontSize', 15);
xlabel('NUM PROCESSORS', 'FontSize', 15);

